Strongly invariant differential operators on parabolic geometries modelled on $Gr(3,3)$

We consider the curved geometries modelled on the homogeneous space $G/P$, where $G=SL(6,\mathbb R)$ acts transitively on the Grassmannian $Gr(3,3)$ of three-dimensional subspaces in $\mathbb R^6$, and $P$ is the corresponding isotropic subgroup. We classify the strongly invariant operators between sections of vector bundles induced on such geometries by irreducible $P$-modules, i.e., those obtained via homomorphisms of semi-holonomic Verma modules.

==> grassmannian_lift_step1.py <==
#!/usr/bin/env python3
"""Exact highest-weight / word-space construction for Gr(d,d), (det Y)^m.

Main case: d=m=3, source Specht [3,3,3], target [3,3,2].
Requires Python 3.10+ and SymPy. No Sage installation is required.

The maps below implement the TOP-DEGREE semiholonomic positive-root action
on the Verma module induced by the TRIVIAL representation; Z=Z_{dd}.
Conventions: Y_ai = E_{d+a,i}, Z_jb = E_{j,d+b}, 0-based in code.

The 42x42 maps have been checked by reconstructing their 560-dimensional
word-space images; only exact integer/rational arithmetic is used.
"""

from __future__ import annotations
import argparse
from collections import defaultdict
from functools import reduce
from itertools import permutations, product
from math import factorial, prod
from pathlib import Path
import gzip
import json
import random
import time

from sympy import Matrix, eye, zeros, Rational


def hook_dimension(shape):
    n = sum(shape)
    hooks = []
    for i, row in enumerate(shape):
        for j in range(row):
            hooks.append((row-j) + sum(other > j for other in shape[i+1:]))
    assert factorial(n) % prod(hooks) == 0
    return factorial(n) // prod(hooks)


def standard_tableaux_words(shape):
    """Return each SYT via its row word: row number of 1, ..., n."""
    d, n = len(shape), sum(shape)
    out = []

    def rec(counts, word):
        if len(word) == n:
            out.append(tuple(word))
            return
        for i in range(d):
            if counts[i] < shape[i] and (i == 0 or counts[i] < counts[i-1]):
                counts[i] += 1
                word.append(i)
                rec(counts, word)
                word.pop()
                counts[i] -= 1

    rec([0]*d, [])
    return out


def inversion_sign(a):
    return -1 if sum(a[i] > a[j] for i in range(len(a))
                     for j in range(i+1, len(a))) % 2 else 1


def polytabloid(row_word, d):
    """Column-antisymmetrized row tabloid as a sparse word dictionary.

    For every column, permute its row letters with alternating signs.
    Standard polytabloids provide an integral highest-weight basis.
    """
    pos = [[] for _ in range(d)]
    for i, a in enumerate(row_word):
        pos[a].append(i)
    columns = []
    for j in range(len(pos[0])):
        columns.append(tuple(pos[a][j] for a in range(d) if j < len(pos[a])))
    choices = []
    for column in columns:
        choices.append([(perm, inversion_sign(perm))
                        for perm in permutations(range(len(column)))])
    result = defaultdict(int)
    for choice in product(*choices):
        word = list(row_word)
        sign = 1
        for column, (perm, s) in zip(columns, choice):
            sign *= s
            for j, p in enumerate(column):
                word[p] = perm[j]  # rows in any column are 0,...,h-1
        result[tuple(word)] += sign
    return {w: c for w, c in result.items() if c}


def raise_word_vector(v, old, new):
    """E_(new,old) on a tensor word, with new=old-1."""
    result = defaultdict(int)
    for w, coeff in v.items():
        for i, a in enumerate(w):
            if a == old:
                z = w[:i] + (new,) + w[i+1:]
                result[z] += coeff
    return {w: c for w, c in result.items() if c}


def dot_words(v, w):
    if len(v) > len(w):
        v,w = w,v
    return sum(c*w.get(k, 0) for k,c in v.items())


def adjacent_swap(v, p):
    """Action of the adjacent transposition (p,p+1) on tensor positions."""
    out=defaultdict(int)
    for w,c in v.items():
        z=list(w)
        z[p],z[p+1]=z[p+1],z[p]
        out[tuple(z)]+=c
    return {w:c for w,c in out.items() if c}


def check_symmetric_line(src_basis, G, Ginv, n):
    """Check that G^-1 represents the diagonal S_n-invariant tensor.

    In the polytabloid coordinates the invariant bilinear form is G, so the
    invariant tensor has coefficient matrix G^-1.  The coefficient of the
    diagonal monomial in its symmetrization is exactly dim(Specht).
    """
    t=len(src_basis)
    assert sum(G[i,j]*Ginv[i,j] for i in range(t) for j in range(t)) == t
    for p in range(n-1):
        images=[adjacent_swap(v,p) for v in src_basis]
        P=Ginv*Matrix(t,t,lambda i,j: dot_words(src_basis[i],images[j]))
        assert P.T*G*P==G, 'Permutation does not preserve Gram form'
        assert P*Ginv*P.T==Ginv, 'Canonical symmetric tensor is not invariant'
        for j,image in enumerate(images):
            rebuilt=defaultdict(int)
            for i,v in enumerate(src_basis):
                if P[i,j]:
                    sparse_add(rebuilt,v,P[i,j])
            assert {w:c for w,c in rebuilt.items() if c}==image
    return t


def apply_map(v, p, q=None, last=2):
    """A_p if q is None; B_pq if q is supplied (all 0-based).

    A_p: delete p when w[p]=last.
    B_pq: when w[q]=last, delete p and replace (old) q with old w[p].
    """
    out = defaultdict(int)
    for w, c in v.items():
        if q is None:
            if w[p] == last:
                out[w[:p] + w[p+1:]] += c
        elif w[q] == last:
            z = list(w)
            z[q] = w[p]
            del z[p]
            out[tuple(z)] += c
    return {w:c for w,c in out.items() if c}


def sparse_add(out, basisvec, multiple):
    for w,c in basisvec.items():
        out[w] += multiple*c


def gram(basis):
    return Matrix(len(basis),len(basis),
                  lambda i,j: dot_words(basis[i],basis[j]))


def coordinate_map(src_basis, dst_basis, dst_gram_inverse, p, q, last):
    """Return coordinate matrix of A_p/B_pq and exact reconstruction check."""
    images = [apply_map(v,p,q,last) for v in src_basis]
    pairings = Matrix(len(dst_basis),len(src_basis),
                      lambda i,j: dot_words(dst_basis[i],images[j]))
    C = dst_gram_inverse * pairings
    for j, image in enumerate(images):
        rebuilt = defaultdict(int)
        for i, dst in enumerate(dst_basis):
            if C[i,j]:
                sparse_add(rebuilt,dst,C[i,j])
        rebuilt = {w:c for w,c in rebuilt.items() if c}
        if rebuilt != image:
            raise AssertionError(f'Coordinate reconstruction failed p={p}, q={q}, column={j}')
    return C


def direct_pair_term(rows, cols, p, q, last):
    """Independent matrix-unit double-commutator on a SINGLE pair of words.

    [[Z_dd,Y_ai],Y_ck] = -delta_(a,d)delta_(k,d)Y_ci
                         -delta_(i,d)delta_(c,d)Y_ak.
    """
    result = defaultdict(int)
    if rows[p] == last and cols[q] == last:
        r = rows[:p]+rows[p+1:]
        c = list(cols)
        c[q] = cols[p]
        del c[p]
        result[(r,tuple(c))] -= 1
    if cols[p] == last and rows[q] == last:
        r = list(rows)
        r[q] = rows[p]
        del r[p]
        c = cols[:p]+cols[p+1:]
        result[(tuple(r),c)] -= 1
    return {w:c for w,c in result.items() if c}


def verify_direct_action(d,m,src_words,trials=250,seed=1729):
    rng = random.Random(seed)
    last = d-1
    for _ in range(trials):
        r,c = rng.choice(src_words),rng.choice(src_words)
        p,q = sorted(rng.sample(range(d*m),2))
        direct = direct_pair_term(r,c,p,q,last)
        by_kron = defaultdict(int)
        ar,ac = apply_map({r:1},p,last=last),apply_map({c:1},p,last=last)
        br,bc = apply_map({r:1},p,q,last),apply_map({c:1},p,q,last)
        for x,u in ar.items():
            for y,v in bc.items():
                by_kron[(x,y)] -= u*v
        for x,u in br.items():
            for y,v in ac.items():
                by_kron[(x,y)] -= u*v
        if {k:v for k,v in by_kron.items() if v} != direct:
            raise AssertionError('The Kronecker action differs from the matrix-unit bracket')


def dense_mtx_record(A):
    """Compact exact JSON matrix representation: sparse [i,j,num,den]."""
    return {'nrows':A.rows, 'ncols':A.cols,
            'entries':[[i,j,int(A[i,j].p),int(A[i,j].q)]
                       for i in range(A.rows) for j in range(A.cols) if A[i,j]]}


def run(d=3,m=3,outfile=None,make_full=False):
    t0=time.time()
    assert d>=2 and m>=1
    src_shape=(m,)*d
    dst_shape=(m,)*(d-1)+(m-1,)
    rowwords1=standard_tableaux_words(src_shape)
    rowwords2=standard_tableaux_words(dst_shape)
    src_basis=[polytabloid(w,d) for w in rowwords1]
    dst_basis=[polytabloid(w,d) for w in rowwords2]
    n,m_source,m_target=d*m,len(src_basis),len(dst_basis)
    assert m_source==hook_dimension(src_shape)
    assert m_target==hook_dimension(dst_shape)
    assert all(len(w)==n for v in src_basis for w in v)
    assert all(len(w)==n-1 for v in dst_basis for w in v)

    for shape,basis in ((src_shape,src_basis),(dst_shape,dst_basis)):
        for j,v in enumerate(basis):
            for old in range(1,d):
                if raise_word_vector(v,old,old-1):
                    raise AssertionError(f'Not highest weight! shape={shape}, vector {j}')
    print(f'Source shape {src_shape}: {m_source} standard tableaux; '
          f'word dimension {factorial(n)//(factorial(m)**d)}',flush=True)
    target_word_dim=factorial(n-1)//prod(factorial(k) for k in dst_shape)
    print(f'Target shape {dst_shape}: {m_target} standard tableaux; '
          f'word dimension {target_word_dim}',flush=True)
    print('PASS: all basis vectors annihilated by all simple raising operators',flush=True)

    G=gram(src_basis)
    H=gram(dst_basis)
    Ginv=G.inv(method="DM")
    Hinv=H.inv(method="DM")
    assert G * Ginv == eye(m_source) and H * Hinv == eye(m_target)
    print(f'PASS: exact inverses of both {m_source}- and {m_target}-dimensional Gram matrices',flush=True)

    # Source uses the standard word basis. Symbol coefficient of
    # (Y_11^m Y_22^m ... Y_dd^m) on e_i (row) tensor e_j (col)
    # is exactly the Gram pairing G_ij.
    assert G[0,0]==dot_words(src_basis[0],src_basis[0])
    assert G==G.T
    s_normalization=check_symmetric_line(src_basis,G,Ginv,n)
    print(f'PASS: symbol G and diagonal S_{n}-invariant tensor G^-1; '
          f'symbol normalization = {s_normalization}',flush=True)

    verify_direct_action(d,m,sorted({w for v in src_basis for w in v}))
    print('PASS: independent matrix-unit double-commutator agrees with A/B maps',flush=True)

    A={}; B={}
    for p in range(n):
        A[p]=coordinate_map(src_basis,dst_basis,Hinv,p,None,d-1)
    print(f'PASS: {n} deletion matrices A_p reconstructed exactly',flush=True)
    for p in range(n):
        for q in range(p+1,n):
            B[(p,q)]=coordinate_map(src_basis,dst_basis,Hinv,p,q,d-1)
    print(f'PASS: {n*(n-1)//2} replacement matrices B_pq reconstructed exactly',flush=True)
    assert all(x.rows==m_target and x.cols==m_source for x in list(A.values())+list(B.values()))
    assert all(x.q==1 for mat in list(A.values())+list(B.values()) for x in mat if x)
    print('PASS: all 42-by-42 matrix entries integral',flush=True) if d==m==3 else None

    # Position-order spot check: B_pq = permute-after-contracting q.
    for p,q in B:
        assert q>p
    # A useful equality: sums over deletion maps are not forced to vanish.
    assert any(A[p] != zeros(m_target,m_source) for p in A)

    result={
        'metadata': {'d':d,'m':m,'source_shape':src_shape,'target_shape':dst_shape,
                     'source_dimension':m_source,'target_dimension':m_target,
                     'indexing':'0-based (A_0..A_8 etc)',
                     'Z':'Z_dd = E_(d,2d), source trivial P representation',
                     'formula':'L = -sum_(p<q) (A_p kron B_pq + B_pq kron A_p)',
                     'symbol':'s(C)=sum_(i,j) G_ij C_ij'},
        'tableaux_source_row_words':rowwords1,
        'tableaux_target_row_words':rowwords2,
        'gram_source':dense_mtx_record(G),
        'gram_target':dense_mtx_record(H),
        'A':{str(p):dense_mtx_record(v) for p,v in A.items()},
        'B':{f'{p},{q}':dense_mtx_record(v) for (p,q),v in B.items()}
    }
    if outfile:
        outfile=Path(outfile)
        outfile.parent.mkdir(parents=True,exist_ok=True)
        with gzip.open(outfile,'wt',encoding='utf8') as f:
            json.dump(result,f,separators=(',',':'))
        print(f'Saved exact matrices and Gram matrices: {outfile}',flush=True)

    if make_full:
        if m_source*m_source > 100:
            raise ValueError('Exact full SymPy matrix is limited to small smoke tests; '
                             'use the exported 42x42 blocks for the 1764x1764 computation.')
        print('Assembling full Kronecker matrix over ZZ for the small case...',flush=True)
        from sympy.physics.quantum import TensorProduct
        L = zeros(m_target*m_target,m_source*m_source)
        for p,q in B:
            L -= TensorProduct(A[p],B[(p,q)])+TensorProduct(B[(p,q)],A[p])
        print(f'Full L shape: {L.shape}, nonzero entries: '
              f'{sum(x!=0 for x in L)}',flush=True)
        sym_row = Matrix(1,m_source*m_source,
                         lambda i,j: G[j//m_source,j%m_source])
        if (d,m)==(2,2):
            assert L.col_join(sym_row).rank()==L.rank()
            print('PASS: Paneitz (2,2) test: symbol functional belongs to row(L)',flush=True)
    print('PASS: all first-stage checks; elapsed %.2f s' % (time.time()-t0),flush=True)
    return A,B,G,H


if __name__ == '__main__':
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--d',type=int,default=3)
    parser.add_argument('--m',type=int,default=3)
    parser.add_argument('--output',default='gr33_step1_matrices.json.gz')
    parser.add_argument('--assemble-full',action='store_true')
    args=parser.parse_args()
    run(d=args.d,m=args.m,outfile=args.output,make_full=args.assemble_full)


==> grassmannian_lift_step2.py <==
#!/usr/bin/env python3
"""Exact finite-dimensional semiholonomic lifting test for Gr(d,d), det^m.

Consumes the verified stage-1 gzip/JSON block matrices.  For d=m=3 the
source and target multiplicity spaces both have dimension 42.

The tested operator is
    L = -sum_{p<q} (A[p] kron B[p,q] + B[p,q] kron A[p]),
with row-major tensor-product coordinates.  The symbol row is vec(G).

A NON-LIFTING certificate is a rational vector ell with L.T ell = vec(G).
A LIFTING certificate is v with L v = 0 and vec(G).T v != 0.
Both certificate types are verified exactly over the integers, using only
42x42 block products (not modular arithmetic or numerical tolerance).

Dependencies: numpy, scipy, sympy; numba additionally for generating a
certificate.  The --verify-only option does not require numba.
"""
from __future__ import annotations

import argparse
from fractions import Fraction
import gzip
from hashlib import sha256
import json
from math import lcm
from pathlib import Path
import time


def load_stage1(path):
    path = Path(path)
    raw = path.read_bytes()
    data = json.loads(gzip.decompress(raw))
    meta = data['metadata']
    nsrc = meta['source_dimension']
    ntgt = meta['target_dimension']
    if data['gram_source']['nrows'] != nsrc:
        raise ValueError('Inconsistent source Gram dimensions')
    if data['gram_target']['nrows'] != ntgt:
        raise ValueError('Inconsistent target Gram dimensions')
    return data, sha256(raw).hexdigest()


def matrix_entries(record):
    """An integer sparse matrix record, as in the first-stage output."""
    entries = {}
    for i,j,num,den in record['entries']:
        if den != 1:
            raise ValueError('Expected integral first-stage matrices')
        if (i,j) in entries:
            raise ValueError('Duplicate matrix coordinate')
        if not (0 <= i < record['nrows'] and 0 <= j < record['ncols']):
            raise ValueError('Matrix index out of range')
        if num:
            entries[(i,j)] = int(num)
    return entries


def blocks(data, backend='scipy'):
    if backend == 'sympy':
        from sympy import SparseMatrix
        def dec(rec):
            return SparseMatrix(rec['nrows'],rec['ncols'],matrix_entries(rec))
    elif backend == 'scipy':
        import numpy as np
        from scipy.sparse import csr_matrix
        def dec(rec):
            e=matrix_entries(rec)
            return csr_matrix(([int(v) for v in e.values()],
                               ([ij[0] for ij in e],[ij[1] for ij in e])),
                              shape=(rec['nrows'],rec['ncols']),dtype=np.int64)
    else:
        raise ValueError(backend)
    A = {int(p):dec(rec) for p,rec in data['A'].items()}
    B = {tuple(int(x) for x in pair.split(',')):dec(rec)
         for pair,rec in data['B'].items()}
    G = dec(data['gram_source'])
    ns=data['metadata']['source_dimension']
    nt=data['metadata']['target_dimension']
    assert all(mat.shape == (nt,ns) for mat in [*A.values(),*B.values()])
    assert set(A) == set(range(data['metadata']['d']*data['metadata']['m']))
    assert len(B)==len(A)*(len(A)-1)//2
    assert all(p<q and p in A and q in A for p,q in B)
    return A,B,G


def assemble_L(A,B,ns,nt):
    """A sparse integer 1764x1764 matrix in the d=m=3 case."""
    import numpy as np
    from scipy.sparse import csr_matrix, kron
    L=csr_matrix((nt*nt,ns*ns),dtype=np.int64)
    for (p,q), b in sorted(B.items()):
        L -= kron(A[p],b,format='csr') + kron(b,A[p],format='csr')
    L.sum_duplicates(); L.eliminate_zeros()
    return L


def modular_elimination(M,prime):
    """Forward elimination over GF(prime), preserving an appended RHS column."""
    import numpy as np
    try:
        from numba import njit
    except ImportError as e:
        raise RuntimeError('pip install numba is required for solving; '
                           'exact certificate verification does not need it') from e

    @njit
    def echelon(T,p,inv):
        m,cols=T.shape
        n=cols-1
        pivots=np.empty(min(m,n),dtype=np.int64)
        rank=0
        for col in range(n):
            row=-1
            for i in range(rank,m):
                if T[i,col]:
                    row=i
                    break
            if row<0:
                continue
            if row!=rank:
                for j in range(col,cols):
                    tmp=T[rank,j];T[rank,j]=T[row,j];T[row,j]=tmp
            pivots[rank]=col
            pivot_inv=inv[T[rank,col]]
            for i in range(rank+1,m):
                if T[i,col]:
                    factor=T[i,col]*pivot_inv%p
                    T[i,col]=0
                    for j in range(col+1,cols):
                        T[i,j]=(T[i,j]-factor*T[rank,j])%p
            rank+=1
            if rank==m:
                break
        return rank,pivots

    @njit
    def backsolve(T,rank,pivots,p,inv,free_col):
        n=T.shape[1]-1
        x=np.zeros(n,dtype=np.int64)
        if free_col>=0:
            x[free_col]=1
        for i in range(rank-1,-1,-1):
            col=pivots[i]
            rhs=T[i,n]
            for j in range(col+1,n):
                if x[j]:
                    rhs=(rhs-T[i,j]*x[j])%p
            x[col]=rhs*inv[T[i,col]]%p
        return x

    from sympy import isprime
    if not isprime(prime):
        raise ValueError('The modulus must be prime')
    if prime > 65521:
        raise ValueError('Use a prime <= 65521 for safe int64 elimination')
    inverse=np.zeros(prime,dtype=np.int64)
    inverse[1]=1
    for i in range(2,prime):
        inverse[i]=prime-(prime//i)*inverse[prime%i]%prime
    T=np.ascontiguousarray(M%prime,dtype=np.int64)
    rank,pivots=echelon(T,prime,inverse)
    return T,rank,pivots[:rank],inverse,backsolve


def reconstruct(x,prime,max_numerator,denominators):
    """Find small rationals matching a modular vector; never trust without verification."""
    result=[]
    for a in x:
        a=int(a)
        options=[]
        for den in denominators:
            num=a*den%prime
            if num>prime//2:
                num-=prime
            if abs(num)<=max_numerator:
                options.append(Fraction(num,den))
        if not options:
            return None
        result.append(min(options,key=lambda v:(v.denominator,abs(v.numerator))))
    return result


def scaled_vector(v):
    scale=lcm(*(q.denominator for q in v))
    return scale,[int(q*scale) for q in v]


def exact_verify(data,certificate,expected_digest=None):
    """A genuinely exact, independent 42x42 block-product verification.

    Obstruction: for E=reshape(scale*ell),
        -sum(A.T*E*B + B.T*E*A) = scale*G.
    Lift: for C=reshape(scale*v),
        -sum(A*C*B.T + B*C*A.T) = 0,
        <G,C> != 0.
    SparseMatrix operations use arbitrary-precision integer arithmetic.
    """
    from sympy import zeros
    if expected_digest is not None:
        if certificate['input_sha256'] != expected_digest:
            raise ValueError('Certificate refers to a different first-stage input')
    A,B,G=blocks(data,backend='sympy')
    ns=data['metadata']['source_dimension']
    nt=data['metadata']['target_dimension']
    kind=certificate['type']
    size=nt*nt if kind=='obstruction' else ns*ns
    scale=int(certificate['scale'])
    if scale<=0:
        raise ValueError('Invalid certificate scale')
    vector=[0]*size
    used=set()
    for idx,value in certificate['entries']:
        if not (0<=idx<size) or idx in used:
            raise ValueError('Repeated/out-of-range coefficient index')
        used.add(idx)
        vector[idx]=int(value)
    if kind=='obstruction':
        E=zeros(nt,nt)
        for k,value in enumerate(vector):
            if value:E[k//nt,k%nt]=value
        R=zeros(ns,ns)
        for (p,q),b in sorted(B.items()):
            R-=A[p].T*E*b+b.T*E*A[p]
        discrepancy=R-scale*G
        if discrepancy!=zeros(ns,ns):
            raise AssertionError('EXACT obstruction identity FAILED')
        return {'type':kind,'scale':scale,'nonzero_coefficients':len(used),
                'identity':'L.T (entries / scale) = vec(G)',
                'all_residuals_zero':True}
    if kind=='lift':
        C=zeros(ns,ns)
        for k,value in enumerate(vector):
            if value:C[k//ns,k%ns]=value
        R=zeros(nt,nt)
        for (p,q),b in sorted(B.items()):
            R-=A[p]*C*b.T+b*C*A[p].T
        if R!=zeros(nt,nt):
            raise AssertionError('EXACT lift kernel identity FAILED')
        symbol=sum(G[i,j]*C[i,j] for i in range(ns) for j in range(ns))
        if not symbol:
            raise AssertionError('EXACT lift has zero holonomic symbol')
        return {'type':kind,'scale':scale,'nonzero_coefficients':len(used),
                'symbol_scaled':int(symbol),'all_residuals_zero':True}
    raise ValueError('Unsupported certificate type')



def exact_full_crosscheck(data, certificate):
    """Independently check the full Kronecker-matrix identity with Python ints.

    This second route does not use the 42x42 symbolic matrix multiplications;
    products and accumulations use arbitrary-precision Python integers.
    """
    A,B,G=blocks(data,backend='scipy')
    ns=data['metadata']['source_dimension']
    nt=data['metadata']['target_dimension']
    L=assemble_L(A,B,ns,nt).tocoo()
    kind=certificate['type']
    scale=certificate['scale']
    if kind=='obstruction':
        z=[0]*(nt*nt)
        for idx,value in certificate['entries']:
            z[idx]=value
        lhs=[0]*(ns*ns)
        for i,j,c in zip(L.row,L.col,L.data):
            lhs[int(j)]+=int(c)*z[int(i)]
        rhs=[scale*int(v) for v in G.toarray().reshape(-1)]
        if lhs!=rhs:
            raise AssertionError('Independent full exact obstruction check failed')
        return L.nnz
    if kind=='lift':
        z=[0]*(ns*ns)
        for idx,value in certificate['entries']:
            z[idx]=value
        lhs=[0]*(nt*nt)
        for i,j,c in zip(L.row,L.col,L.data):
            lhs[int(i)]+=int(c)*z[int(j)]
        symbol=sum(int(g)*v for g,v in zip(G.toarray().reshape(-1),z))
        if any(lhs) or symbol==0:
            raise AssertionError('Independent full exact lift check failed')
        return L.nnz
    raise ValueError(kind)


def make_certificate(kind,v,prime,rank,digest,data):
    scale,ints=scaled_vector(v)
    return {
        'format':'grassmannian-lift-exact-certificate-v1',
        'type':kind,
        'input_sha256':digest,
        'geometry':{'d':data['metadata']['d'],'m':data['metadata']['m']},
        'source_dimension':data['metadata']['source_dimension'],
        'target_dimension':data['metadata']['target_dimension'],
        'basis':'first-stage integral polytabloid bases, row-major tensor coordinates',
        'scale':scale,
        'entries':[[i,int(u)] for i,u in enumerate(ints) if u],
        'discovery_modulus':prime,
        'discovery_modular_rank':int(rank),
        'claim':('L.T*ell=vec(G)' if kind=='obstruction' else
                 'L*v=0 and vec(G).T*v != 0'),
        'verification':'exact integer block products; no modulus or floating point'
    }


def solve_case(data,digest,prime=32003,max_numerator=256,
               denominators=(1,2,3,4,6,8,12,16,24,32)):
    import numpy as np
    A,B,G=blocks(data,backend='scipy')
    ns=G.shape[0]
    nt=data['metadata']['target_dimension']
    L=assemble_L(A,B,ns,nt)
    s=np.asarray(G.toarray(),dtype=np.int64).reshape(-1)
    print(f'Integer L: {L.shape}, nonzero entries {L.nnz}; symbol nonzeros {np.count_nonzero(s)}',flush=True)
    print(f'Solving L.T ell = s over GF({prime})...',flush=True)
    M=np.empty((ns*ns,nt*nt+1),dtype=np.int64)
    M[:,:-1]=L.T.toarray()
    M[:,-1]=s
    T,rank,piv,inv,backsolve=modular_elimination(M,prime)
    inconsistent=bool(np.any(T[rank:,-1]))
    print(f'Modular rank(L)={rank}; augmented system inconsistent={inconsistent}',flush=True)
    if not inconsistent:
        x=backsolve(T,rank,piv,prime,inv,-1)
        assert not np.any((L.T@x-s)%prime)
        candidate=reconstruct(x,prime,max_numerator,denominators)
        if candidate is None:
            print('No bounded rational reconstruction; conclusion INCONCLUSIVE.',flush=True)
            return None,L.nnz,rank
        cert=make_certificate('obstruction',candidate,prime,rank,digest,data)
        try:
            detail=exact_verify(data,cert,digest)
        except AssertionError:
            print('Reconstruction failed exact check; conclusion INCONCLUSIVE.',flush=True)
            return None,L.nnz,rank
        print('EXACT non-lifting certificate verified:',detail,flush=True)
        return cert,L.nnz,rank

    # A modular obstruction system may fail at a bad prime.  Seek an explicit
    # rational lift, but never infer rational lifting from modular lifting.
    print('Modular obstruction solve inconsistent; attempting an exact lift...',flush=True)
    N=np.zeros((nt*nt,ns*ns+1),dtype=np.int64)
    N[:,:-1]=L.toarray()
    U,rank2,piv2,inv2,bs2=modular_elimination(N,prime)
    free=sorted(set(range(ns*ns))-set(map(int,piv2)))
    for j in free:
        x=bs2(U,rank2,piv2,prime,inv2,j)
        if (int(s@x)%prime)==0:
            continue
        candidate=reconstruct(x,prime,max_numerator,denominators)
        if candidate is None:
            continue
        cert=make_certificate('lift',candidate,prime,rank2,digest,data)
        try:
            detail=exact_verify(data,cert,digest)
        except AssertionError:
            continue
        print('EXACT lifting certificate verified:',detail,flush=True)
        return cert,L.nnz,rank2
    print('No exact lift reconstructed; conclusion INCONCLUSIVE.',flush=True)
    return None,L.nnz,rank2


def main():
    parser=argparse.ArgumentParser(description=__doc__,formatter_class=argparse.RawDescriptionHelpFormatter)
    parser.add_argument('--input',default='gr33_step1_matrices.json.gz')
    parser.add_argument('--certificate',default='gr33_obstruction_certificate.json')
    parser.add_argument('--verify-only',action='store_true',help='Recheck certificate using exact small block products; numba not needed')
    parser.add_argument('--prime',type=int,default=32003)
    parser.add_argument('--max-numerator',type=int,default=256)
    args=parser.parse_args()
    data,digest=load_stage1(args.input)
    t0=time.time()
    if args.verify_only:
        certificate=json.loads(Path(args.certificate).read_text())
        report=exact_verify(data,certificate,digest)
        nnz=exact_full_crosscheck(data,certificate)
        print('PASS: independently verified exact certificate:',report,flush=True)
        print(f'PASS: independent exact full-matrix cross-check ({nnz} nonzeros)',flush=True)
        return
    cert,nnz,rank=solve_case(data,digest,args.prime,args.max_numerator)
    if cert is None:
        raise SystemExit('Inconclusive: try another prime or an exact Sage rational solve')
    path=Path(args.certificate)
    path.parent.mkdir(parents=True,exist_ok=True)
    path.write_text(json.dumps(cert,indent=2)+'\n')
    print(f'Certificate saved: {path}',flush=True)
    nnz_full=exact_full_crosscheck(data,cert)
    print(f'PASS: independent full-matrix exact check ({nnz_full} nonzeros)',flush=True)
    print(f'PASS: conclusive exact {cert["type"]} certificate; elapsed {time.time()-t0:.2f}s',flush=True)


if __name__=='__main__':
    main()

